Trading Strategies: Earning More in Investment

Gold and bitcoin are not new to us, but with limited cash and time, given only the past stream of the daily price of gold and bitcoin, it is a kind of new problem for us to develop a certain model and determine the best strategy to get the most return. Here, our team members analyzed the data provided and finally made a unified system of models to predict the price and evaluate the risk and return in our act of investment, and we name this series of models and measurements as CTP Model. This is a model which can determine and describe what transaction should the trader make each day and what is the certain maximum return he will get under different risk levels.

==> code/mcmthesis-matlab1.m <==
function [t,seat,aisle]=OI6Sim(n,target,seated)
pab=rand(1,n);
for i=1:n
    if pab(i)<0.4
       aisleTime(i)=0;
    else
        aisleTime(i)=trirnd(3.2,7.1,38.7);
    end
end

 
   
   
   
   

==> code/mcmthesis-sudoku.cpp <==
//============================================================================
// Name        : Sudoku.cpp
// Author      : wzlf11
// Version     : a.0
// Copyright   : Your copyright notice
// Description : Sudoku in C++.
//============================================================================

#include <iostream>
#include <cstdlib>
#include <ctime>

using namespace std;

int table[9][9];

int main() {
 
    for(int i = 0; i < 9; i++){
        table[0][i] = i + 1;
    }

    srand((unsigned int)time(NULL));
 
    shuffle((int *)&table[0], 9);
 
    while(!put_line(1))
    {
        shuffle((int *)&table[0], 9);
    }
	
    for(int x = 0; x < 9; x++){
        for(int y = 0; y < 9; y++){
            cout << table[x][y] << " ";
        }
        
        cout << endl;
    }

    return 0;
}

